DAWT: Densely Annotated Wikipedia Texts across multiple languages

In this work, we open up the DAWT dataset - Densely Annotated Wikipedia Texts across multiple languages. The annotations include labeled text mentions mapping to entities (represented by their Freebase machine ids) as well as the type of the entity. The data set contains total of 13.6M articles, 5.0B tokens, 13.8M mention entity co-occurrences. DAWT contains 4.8 times more anchor text to entity links than originally present in the Wikipedia markup. Moreover, it spans several languages including English, Spanish, Italian, German, French and Arabic. We also present the methodology used to generate the dataset which enriches Wikipedia markup in order to increase number of links. In addition to the main dataset, we open up several derived datasets including mention entity co-occurrence counts and entity embeddings, as well as mappings between Freebase ids and Wikidata item ids. We also discuss two applications of these datasets and hope that opening them up would prove useful for the Natural Language Processing and Information Retrieval communities, as well as facilitate multi-lingual research.

==> build_paper.sh <==
#!/bin/bash
#
#  Author: Nemanja Spasojevic (nemanja@klout.com)
#
# Simple script to render paper. Output shows up in the auto.

PAPER=$1

function usage {
  echo "Usage  : $0 <paper-name>"
  echo "Example: $0 klout-topics"
  exit 1
}

# embed_fonts <input_pdf> <output_pdf>
function embed_fonts() {
  gs -dBATCH \
     -dNOPAUSE \
     -sDEVICE=pdfwrite \
     -c "<< /  NeverEmbed [false /Times-Roman /Times-Bold /Courier-Bold] >> setdistillerparams" \
     -f $1 \
     -sOutputFile=$2
}

# embed_fonts <input_pdf> <output_pdf>
function ps2pdf_custom() {
  ps2pdf -dPDFSETTINGS=/prepress \
    -dAutoRotatePages=/None \
    -dEmbedAllFonts=true \
    -dMaxSubsetPct=100 \
    -dSubsetFonts=true \
    -dAutoFilterColorImages=false \
    -dAutoFilterGrayImages=false \
    -dDownsampleColorImages=false \
    -dDownsampleGrayImages=false \
    -dDownsampleMonoImages=false \
    $1 $2
}

function build_paper_pdflatex() {
  pdflatex --shell-escape $PAPER  || exit 1
  bibtex $PAPER || exit 1
  pdflatex --shell-escape $PAPER  || exit 1
  pdflatex --shell-escape $PAPER  || exit 1

  post_build
}


function post_build() {
  rm -r __auto__
  mkdir -p __auto__

  mv $PAPER.dvi __auto__/
  mv $PAPER.ps __auto__/
  mv $PAPER.pdf __auto__/
  
  echo
  echo "Success."
  echo "Paper rendered @ __auto__/${PAPER} "
}

function clean {
 rm *.aux
 rm *.log
 rm *.bbl
 rm *.blg
 rm *.out
 rm *.xml
 rm *blx.bib
}

function build_paper() {
  latex $PAPER || exit 1
  bibtex $PAPER || exit 1
  latex $PAPER || exit 1
  latex $PAPER || exit 1
  dvips -P pdf -t letter -o $PAPER.ps $PAPER.dvi || exit 1
  ps2pdf $PAPER.ps || exit 1
  # open $PAPER.pdf || exit 1.pdf
  post_build
}

if [  "$PAPER" == "" ]; then
  usage
fi

clean
build_paper_pdflatex
#build_paper
#clean

